Long-Baseline Neutrino Facility (LBNF) and Deep Underground Neutrino Experiment (DUNE) Conceptual Design Report, Volume 4 The DUNE Detectors at LBNF

A description of the proposed detector(s) for DUNE at LBNF

==> common/clean.sh <==
#!/bin/bash

# clean out working directory of generated files based on .gitignore

topdir=$(dirname $(dirname $(readlink -f $BASH_SOURCE)))
for pattern in $(cat $topdir/.gitignore)
do
    echo $pattern
    rm -f $pattern
done

